On mass conservation for ice sheets

A new continuum-mechanical formulation is proposed which encompasses all material processes within and surrounding an ice sheet. Using this formulation, the balance of mass and free-surface relations for ice sheets are derived and elaborated upon. The resulting three-dimensional mass-balance relation is then integrated vertically to produce an ice-sheet quasi-mass-balance relation in the horizontal plane, and is demonstrated to reduce velocity errors in regions with high magnitude surface gradients. An analytic velocity satisfying the corrected mass-balance relation is formulated as a means to verify future numerical ice-sheet models.

==> scripts/antarctica/calc_error_s.py <==
from cslvr             import *
from scipy.interpolate import interp2d

# get the data :
bedmap2   = DataFactory.get_bedmap2()
bedmap1   = DataFactory.get_bedmap1()

# process the data :
db2       = DataInput(bedmap2)
db1       = DataInput(bedmap1)

# create interpolation object to convert to bedmap2 coordinates :
# surface accumulation/ablation in meters ice equivalent :
db2.interpolate_from_di(db1, 'acca', 'acca', order=2)
db2.interpolate_from_di(db1, 'accr', 'accr', order=2)

# retrieve the data just interpolated :
S_ring_a  = db2.data['acca']
S_ring_r  = db2.data['accr']

# set no data areas to zero :
db2.set_data_val('S', 32767, 0.0)
db2.set_data_val('B', 32767, 0.0)

# get geometry in meters :
S         = db2.data['S']
B         = db2.data['B']

# ice mask :
mask      = db2.data['mask']
gradm     = np.gradient(mask)
lat_mask  = gradm[0]**2 + gradm[1]**2
lat_mask[lat_mask > 0.0] = 1.0
lat_mask[lat_mask < 1.0] = 0.0

# calculate surface gradient :
grad_S    = np.gradient(S, db2.dx)
grad_B    = np.gradient(B, db2.dx)
gS_n      = np.sqrt(1 + grad_S[0]**2 + grad_S[1]**2)
gB_n      = np.sqrt(1 + grad_B[0]**2 + grad_B[1]**2)

# horizontal resolution in square meters :
dx2       = db2.dx**2

# calculate surface area in the xy plane over entire grid : 
A         = dx2 * ones(np.shape(mask))

# do not include ice-free areas :
A[mask    == 0]     = 0
gS_n[mask == 0]     = 0
gB_n[mask == 0]     = 0
S_ring_a[mask == 0] = 0
S_ring_r[mask == 0] = 0

# or discontinuity at terminus :
A[lat_mask > 0]        = 0
gS_n[lat_mask > 0]     = 0
gB_n[lat_mask > 0]     = 0
S_ring_a[lat_mask > 0] = 0
S_ring_r[lat_mask > 0] = 0

# calculate upper- and lower-surface areas in square meters :
A_xy       = sum(A)
A_S        = sum(gS_n) * dx2
A_B        = sum(gB_n) * dx2

# calculate the error in surface-mass forcing in square meters per annum :
epsilon_a  = sum( (gS_n - 1) * S_ring_a )
epsilon_r  = sum( (gS_n - 1) * S_ring_r )

# error per square km of ice in the xy plane :
error_a    = epsilon_a / A_xy * 1000.0**2
error_r    = epsilon_r / A_xy * 1000.0**2





==> scripts/antarctica/paper_calc_melt.py <==
from cslvr                 import *
from scipy.ndimage.filters import gaussian_filter

sigma   = 2     # Gaussian filter standard deviation
filt    = True  # apply Gaussian filter?

# get the data :
bedmap2 = DataFactory.get_bedmap2()

# process the data :
db2     = DataInput(bedmap2)

# reduce the size of the data to a box :
ll_lon = -90
ll_lat = -75
ur_lon = -20
ur_lat = -79
db2.reduce_size_to_box(ll_lon, ll_lat, ur_lon, ur_lat)

# set no data areas to zero :
db2.set_data_val("H", 32767, 0.0)
db2.set_data_val('S', 32767, 0.0)
db2.set_data_val('B', 32767, 0.0)

# if we want to smooth the data :
if filt:
  S     = gaussian_filter(db2.data['S'], sigma=sigma)
  B     = gaussian_filter(db2.data['B'], sigma=sigma)
# otherwise just get the data :
else:
  S     = db2.data['S']
  B     = db2.data['B']

# calc thickness :
H       = S - B

# ice mask :
mask    = db2.data['mask']

# calculate upper-surface-normal magnitude :
grad_S  = np.gradient(S, db2.dx)
gS_n    = np.sqrt(grad_S[0]**2 + grad_S[1]**2)

# calculate lower-surface-normal magnitude :
grad_B  = np.gradient(B, db2.dx)
gB_n    = np.sqrt(grad_B[0]**2 + grad_B[1]**2)

# mask out regions outside the ice sheet domain :
gB_n[mask == 0]    = np.nan
gS_n[mask == 0]    = np.nan

# make the data visible to the bedmap2 datainput object :
db2.data['grad_S'] = gS_n
db2.data['grad_B'] = gB_n

#===============================================================================
# plot the terms :

# colormap :
lin_cm = 'gist_yarg'

# contour mask color and contour levels :
u2_c    = '#c1000e'
u2_lvls = [0,1]

params = {'llcrnrlat'    : ll_lat,
          'urcrnrlat'    : ur_lat,
          'llcrnrlon'    : ll_lon,
          'urcrnrlon'    : ur_lon,
          'scale_color'  : 'k',
          'scale_length' : 200,
          'scale_loc'    : 3,
          'figsize'      : (5.2,4),
          'lat_interval' : 5,
          'lon_interval' : 5,
          'plot_grid'    : False,
          'plot_scale'   : True,
          'axes_color'   : 'k'}

# upper-surface-normal magnitude :
S_lvls = np.array([nanmin(gS_n), 5e-4, 1e-3, 5e-3, 1e-2, 5e-2, nanmax(gS_n)])

plotIce(db2, 'grad_S', name='grad_S', direc='images/', cb_format='%.1e',
        cmap=lin_cm,  scale='lin', levels=S_lvls,
        drawcoastlines=False, extend='neither', show=False, params=params,
        u2='mask', u2_levels=u2_lvls, u2_color=u2_c)

# lower-surface-normal magnitude :
B_lvls = np.array([nanmin(gB_n), 5e-4, 1e-3, 5e-3, 1e-2, 5e-2, nanmax(gB_n)])

plotIce(db2, 'grad_B', name='grad_B', direc='images/', cb_format='%.1e',
        cmap=lin_cm,  scale='lin', levels=B_lvls,
        drawcoastlines=False, extend='neither', show=False, params=params,
        u2='mask', u2_levels=u2_lvls, u2_color=u2_c)



==> scripts/greenland/paper_calc_melt.py <==
from cslvr import *

# collect the raw data :
bedmach  = DataFactory.get_bedmachine()

# create data objects to use with varglas :
dbm      = DataInput(bedmach)

ll_lon = -50
ll_lat =  68
ur_lon = -48
ur_lat =  70

# reduce the size of the data to a box :
dbm.reduce_size_to_box(ll_lon, ll_lat, ur_lon, ur_lat)

# get geometry :
S = dbm.data['S']
B = dbm.data['B']

# ice mask :
mask   = dbm.data['mask']

# calculate upper-surface-normal magnitude :
grad_S = np.gradient(S, dbm.dx)
gS_n   = np.sqrt(grad_S[0]**2 + grad_S[1]**2)

# calculate lower-surface-normal magnitude :
grad_B = np.gradient(B, dbm.dx)
gB_n   = np.sqrt(grad_B[0]**2 + grad_B[1]**2)

# get the -500 m contour only within the main trench :
n500               = zeros(B.shape)
n500[B < -500]     = 1
n500[B > -500]     = 0
n500[880:,:]       = 0
n500[mask == 0]    = 1
dbm.data['n500']   = n500

# mask out regions outside the ice sheet domain :
gB_n[mask == 0]    = np.nan
gS_n[mask == 0]    = np.nan

# make the data visible to the bedmap2 datainput object :
dbm.data['grad_S'] = gS_n
dbm.data['grad_B'] = gB_n

#===============================================================================
# plot the terms :

# colormap :
lin_cm = 'gist_yarg'

# contour mask color and contour levels :
u2_c    = '#c1000e'
u2_lvls = [0,1]

# box coordinates :
ll_lon_b = -49.8
ll_lat_b =  68.90
ur_lon_b = -48.3
ur_lat_b =  69.40

params = {'llcrnrlat'    : ll_lat_b,
          'urcrnrlat'    : ur_lat_b,
          'llcrnrlon'    : ll_lon_b,
          'urcrnrlon'    : ur_lon_b,
          'scale_color'  : 'k',
          'scale_length' : 50,
          'scale_loc'    : 1,
          'figsize'      : (5.2,4),
          'lat_interval' : 0.05,
          'lon_interval' : 0.25,
          'plot_grid'    : False,
          'plot_scale'   : True,
          'axes_color'   : 'k'}

# upper-surface-normal magnitude :
S_lvls = np.array([nanmin(gS_n), 1e-2, 2.5e-2, 5e-2, 1e-1, 5e-1, nanmax(gS_n)])

plotIce(dbm, 'grad_S', name='grad_S', direc='images/', cb_format='%.1e',
        cmap=lin_cm,  scale='lin', levels=S_lvls,
        drawcoastlines=True, extend='neither', show=False, params=params,
        u2='n500', u2_levels=[0], u2_color=u2_c)

# lower-surface-normal magnitude :
B_lvls = np.array([nanmin(gB_n), 1e-2, 2.5e-2, 5e-2, 1e-1, 5e-1, nanmax(gB_n)])
params['scale_color'] = 'w'

plotIce(dbm, 'grad_B', name='grad_B', direc='images/', cb_format='%.1e',
        cmap=lin_cm,  scale='lin', levels=B_lvls,
        drawcoastlines=True, extend='neither', show=False, params=params,
        u2='n500', u2_levels=[0], u2_color=u2_c)





==> scripts/plot_u_ana.py <==
from numpy import *
import matplotlib        as mpl
import matplotlib.pyplot as plt

mpl.rcParams['font.family']          = 'serif'
mpl.rcParams['text.usetex']          = True

# constants :
S   =  0                      # upper-surface height
B   = -1                      # lower-surface height
z   = linspace(B, S, 1000)    # z-coordinate vector
u_s = 1                       # velocity at the upper surface
u_b = 0                       # velocity at the lower surface

# array of deformation paramters :
lam_a = [1,2,4,8,16,32]

# array of colors for each lambda :
col_a = plt.cm.get_cmap('gist_yarg')(linspace(0.2,1,len(lam_a)))

# relative-depth function :
def xi_b(S,B): return (S - z) / (S - B)

# create matplotlib figure and axes :
fig = plt.figure(figsize=(4,1.5))
ax  = fig.add_subplot(111)

# plot the velocities :
for lam,c in zip(lam_a[::-1], col_a[::-1]):
  u = (u_s - u_b)* (1 - xi_b(S,B)**lam) + u_b
  ax.plot(u,z, color=c, lw=2.0, label=r'$%i$' % lam)

# adjust the figure properties to look nice :
yl = ax.set_ylabel(r'$z$')
yl.set_rotation(0)
ax.set_xlabel(r'$u_x^{\mathrm{a}}$')
ax.set_frame_on(False)
ax.xaxis.set_ticks_position('none')
ax.yaxis.set_ticks_position('none')
ax.set_xlim((-0.05, 1.05))
ax.set_ylim((-1.1, 0.1))
ax.grid()
box = ax.get_position()
ax.set_position([box.x0, box.y0+0.2, box.width * 0.8, box.height*0.8])
leg = plt.legend(bbox_to_anchor=(1.05, 1.15), title=r'$\lambda=$', loc=2)
leg.get_frame().set_linewidth(0.0)

# save the figure :
plt.savefig('../images/analytic/u_ana.pdf')
plt.close()





==> scripts/r3_mass_balance/r3_mb.py <==
from sympy                    import symbols
from sympy.utilities.lambdify import lambdify, implemented_function
from fenics_viz               import plot_variable, print_min_max, print_text
import matplotlib.pyplot          as plt
import sympy                      as sp
import numpy                      as np

x, y, z = symbols('x, y, z')

a       = 5.0 * sp.pi / 180     # surface slope in radians
L       = 1.0                   # width of domain (also 8000, 10000, 14000)
b_bar   = 0.5                   # average ice thickness
amp     = 0.1                   # surface modulation amplitude
lam_x   = 2                     # deformation parameter in x direction
lam_y   = 2                     # deformation parameter in y direction
u_mag   = 1.0                   # average x component of velocity at the surf.
u_x_amp = 0.5                   # x-velocity modulation amplitude

# upper surface :
def s(x,y):
  return amp * sp.sin(3*sp.pi*x/L) 
  #return -x*sp.tan(a)
  #return sp.Rational(0.0)

# lower surface
def b(x,y):
  #return s(x,y) - b_bar
  return s(x,y) - b_bar + amp * sp.sin(2*sp.pi*x/L)# * sp.sin(2*sp.pi*y/L)

# thickness :
def h(x,y):
  return s(x,y) - b(x,y)

# relative depth :
def a_b(x,y,z):
  return (s(x,y) - z) / h(x,y)

# relative depth :
def a_s(x,y,z):
  return (z - b(x,y)) / h(x,y)

# x-derivative of relative depth :
def da_b_dx(x,y,z):
  return a_b(x,y,z).diff(x, 1)

# y-derivative of relative depth :
def da_b_dy(x,y,z):
  return a_b(x,y,z).diff(y, 1)

# x-derivative of upper surface
def dsdx(x,y):
  return s(x,y).diff(x, 1)

# y-derivative of upper surface
def dsdy(x,y):
  return s(x,y).diff(y, 1)

# x-derivative of lower surface
def dbdx(x,y):
  return b(x,y).diff(x, 1)

# y-derivative of lower surface
def dbdy(x,y):
  return b(x,y).diff(y, 1)

# x-derivative of thickness :
def dhdx(x,y):
  return h(x,y).diff(x, 1)

# y-derivative of thickness :
def dhdy(x,y):
  return h(x,y).diff(y, 1)

# rate of change of upper surface :
def dsdt(x,y): 
  return 3 * ((y - L/2)**2 - (x - L/2)**2)

# rate of change of lower surface :
def dbdt(x,y):
  return sp.sin(sp.pi*x/L) * sp.sin(sp.pi*y/L)

# rate of change of thickness :
def dhdt(x,y):
  return dsdt(x,y) - dbdt(x,y)

# upper-surface-mass balance :
def rhoring_s(x,y):
  #return sp.Rational(1.0)
  return sp.sin(4*sp.pi*x/L) * sp.sin(4*sp.pi*y/L)

# lower-surface-mass balance :
def rhoring_b(x,y):
  return sp.sin(2*sp.pi*x/L) * sp.sin(2*sp.pi*y/L)

# outward-pointing-normal-vector magnitude at upper surface :
def n_mag_s(x,y):
  return sp.sqrt( 1 + dsdx(x,y)**2 + dsdy(x,y)**2)

# outward-pointing-normal-vector magnitude at lower surface :
def n_mag_b(x,y):
  return sp.sqrt( 1 + dbdx(x,y)**2 + dbdy(x,y)**2)

# x-component of velocity at the upper surface :
def u_xs(x,y):
  return u_mag - u_x_amp * sp.sin(2*sp.pi*x/L) * sp.sin(2*sp.pi*y/L)

# x-component of velocity at the lower surface :
def u_xb(x,y):
  #return 0.5 * u_xs(x,y)
  return 0.5*(u_mag - u_x_amp * sp.sin(3*sp.pi*x/L) * sp.sin(3*sp.pi*y/L))

# x-derivative of the x-component of velocity at the upper surface :
def du_xs_dx(x,y):
  return u_xs(x,y).diff(x, 1)

# y-derivative of the x-component of velocity at the upper surface :
def du_xs_dy(x,y):
  return u_xs(x,y).diff(y, 1)

# x-derivative of the x-component of velocity at the lower surface :
def du_xb_dx(x,y):
  return u_xb(x,y).diff(x, 1)

# y-derivative of the x-component of velocity at the lower surface :
def du_xb_dy(x,y):
  return u_xb(x,y).diff(y, 1)

# x-component of velocity :
def u_x(x,y,z):
  return (u_xs(x,y) - u_xb(x,y)) * (1 - a_b(x,y,z)**lam_x) + u_xb(x,y)

# first integrand of u_y() :
def A_11h(x,y):
  A_a = + h(x,y) * du_xs_dx(x,y) + dhdt(x,y) + u_xs(x,y) * dhdx(x,y)
  return A_a

# possibly elliptic upper surface-mass-balance integrand of u_y() :
def A_12h(x,y):
  A_a = - n_mag_s(x,y) * rhoring_s(x,y)
  return A_a

# possibly elliptic lower surface-mass-balance integrand of u_y() :
def A_13h(x,y):
  A_a = - n_mag_b(x,y) * rhoring_b(x,y)
  return A_a

# fourth integrand of u_y() :
def A_2h(x,y):
  A_a = + h(x,y) * (du_xb_dx(x,y) - du_xs_dx(x,y)) \
        + (u_xs(x,y) - u_xb(x,y)) * dbdx(x,y)
  return A_a

# fifth integrand of u_y() :
def A_3h(x,y):
  A_a = + (u_xs(x,y) - u_xb(x,y)) * dsdx(x,y)
  return A_a

# y-component of velocity :
def u_y(x,y,z):
  u_ya = - 1/h(x,y) * sp.integrate( A_11h(x,y), y) \
         - 1/h(x,y) * sp.integrate( A_12h(x,y), y) \
         - 1/h(x,y) * sp.integrate( A_13h(x,y), y) \
         - 1/h(x,y) * (1 - a_s(x,y,z))**lam_x * sp.integrate( A_2h(x,y), y) \
         - 1/h(x,y) * (1 - a_s(x,y,z))**(lam_x - 1) * (a_s(x,y,z) - 1) \
                    * sp.integrate( A_3h(x,y), y) \
         #- 1/h(x,y) * a_s(x,y,z)**lam_y  # an alternative 
  return u_ya

# z-component of velocity at the upper surface :
def u_zs(x,y,z):
  return - n_mag_s(x,y) * rhoring_s(x,y) + dsdt(x,y) \
         + u_x(x,y,z) * dsdx(x,y) + u_y(x,y,z) * dsdy(x,y)

# z-component of velocity at the upper surface :
def u_zb(x,y,z):
  return + n_mag_b(x,y) * rhoring_b(x,y) + dbdt(x,y) \
         + u_x(x,y,z) * dbdx(x,y) + u_y(x,y,z) * dbdy(x,y)

# z-component of velocity :
def u_z(x,y,z):
  return a_s(x,y,z) * u_zs(x,y,z) + a_b(x,y,z) * u_zb(x,y,z)

# x derivative of x-component of velocity :
def du_x_dx(x,y,z):
  return u_x(x,y,z).diff(x, 1)

# y derivative of y-component of velocity :
def du_y_dy(x,y,z):
  return u_y(x,y,z).diff(y, 1)

# z-derivative of z-component of velocity :
def du_z_dz(x,y,z):
  return u_z(x,y,z).diff(z, 1)

# velocity divergence :
def div_u(x,y,z):
  return du_x_dx(x,y,z) + du_y_dy(x,y,z) + du_z_dz(x,y,z)

#===============================================================================
# R^3 mass balance :

# vertically-averaged x-component of velocity :
def u_xbar(x,y):
  return 1/h(x,y) * sp.integrate( u_x(x,y,z), (z, b(x,y), s(x,y)))

# vertically-averaged y-component of velocity :
def u_ybar(x,y):
  return 1/h(x,y) * sp.integrate( u_y(x,y,z), (z, b(x,y), s(x,y)))

# x-derivative of vertically-integrated x-component of velocity :
def du_xbar_dx(x,y):
  return u_xbar(x,y).diff(x, 1)

# y-derivative of vertically-integrated x-component of velocity :
def du_xbar_dy(x,y):
  return u_xbar(x,y).diff(y, 1)

# x-derivative of vertically-integrated y-component of velocity :
def du_ybar_dx(x,y):
  return u_ybar(x,y).diff(x, 1)

# y-derivative of vertically-integrated y-component of velocity :
def du_ybar_dy(x,y): 
  return u_ybar(x,y).diff(y, 1)

# thickness flux :
def div_hu(x,y):
  return + u_xbar(x,y) * dhdx(x,y) + u_ybar(x,y) * dhdy(x,y) \
         + h(x,y) * (du_xbar_dx(x,y) + du_ybar_dy(x,y))

# Leibniz's rule residual check :
def leibniz_resid(x,y):
  return div_hu(x,y) + (u_xb(x,y) * dbdx(x,y) + u_yb(x,y) * dbdy(x,y)) \
                     - (u_xs(x,y) * dsdx(x,y) + u_ys(x,y) * dsdy(x,y))

# inverse method for calculating rho_ring_b :
def rhoring_b_inverse(x,y):
  return (dhdt(x,y) + div_hu(x,y) - n_mag_s(x,y)*rhoring_s(x,y)) / n_mag_b(x,y)

# error in assuming a flat lower surface for deriving basal mass balance :
def epsilon_b(x,y):
  return (n_mag_b(x,y) - 1) * rhoring_b_inverse(x,y)

# verify the solution before proceeding :
if div_u(x,y,z).simplify() != 0:
  print_text(">>> DIV_U IS NOT ZERO <<<", 'red', 1)
  import sys
  sys.exit(0)

#===============================================================================
# create functions which evaluate the sympy expressions with numpy arrays :
S         = lambdify((x,y),   s(x,y),                 "numpy")
B         = lambdify((x,y),   b(x,y),                 "numpy")
H         = lambdify((x,y),   h(x,y),                 "numpy")
dSdt      = lambdify((x,y),   dsdt(x,y),              "numpy")
dBdt      = lambdify((x,y),   dbdt(x,y),              "numpy")
dHdt      = lambdify((x,y),   dhdt(x,y),              "numpy")
n_mag_S   = lambdify((x,y),   n_mag_s(x,y),           "numpy")
n_mag_B   = lambdify((x,y),   n_mag_b(x,y),           "numpy")
U_xs      = lambdify((x,y),   u_xs(x,y),              "numpy")
U_xb      = lambdify((x,y),   u_xb(x,y),              "numpy")
U_y       = lambdify((x,y,z), u_y(x,y,z),             "numpy")
U_z       = lambdify((x,y,z), u_z(x,y,z),             "numpy")
rhoring_B = lambdify((x,y),   rhoring_b(x,y),         "numpy")
rhoring_S = lambdify((x,y),   rhoring_s(x,y),         "numpy")
div_Hu    = lambdify((x,y),   div_hu(x,y),            "numpy")
rhoring_i = lambdify((x,y),   rhoring_b_inverse(x,y), "numpy")

# convert sympy to numpy :
nx    = 1000
ny    = 1000

# create a genreic box mesh, we'll fit it to geometry below :
x_a   = np.linspace(0, L, nx)
y_a   = np.linspace(0, L, ny)
X,Y   = np.meshgrid(x_a, y_a)

#===============================================================================
# plot :

# where we're going to save that sweet plot (run `pdfcrop` on them aftewards):
plt_dir = '../../images/analytic/r3_mass_balance/'


plt_kwargs = {'direc'               : plt_dir, 
              'coords'              : (X,Y),
              'cells'               : None,
              'figsize'             : (3,3),
              'cmap'                : 'viridis',#'RdGy',
              'scale'               : 'lin',
              'numLvls'             : 10,
              'levels_2'            : None,
              'umin'                : None,
              'umax'                : None,
              'normalize_vec'       : False,
              'plot_tp'             : False,
              'tp_kwargs'           : {'linestyle'      : '-',
                                       'lw'             : 1.0,
                                       'color'          : 'k',
                                       'alpha'          : 0.5},
              'show'                : False,
              'hide_x_tick_labels'  : True,
              'hide_y_tick_labels'  : True,
              'vertical_y_labels'   : False,
              'vertical_y_label'    : True,
              'xlabel'              : '',#r'$x$',
              'ylabel'              : '',#r'$y$',
              'equal_axes'          : True,
              'title'               : None,
              'hide_axis'           : False,
              'colorbar_loc'        : 'right',
              'contour_type'        : 'lines',
              'extend'              : 'neither',
              'ext'                 : '.pdf',
              'plot_quiver'         : True,
              'quiver_kwargs'       : {'pivot'          : 'middle',
                                       'color'          : 'k',
                                       'alpha'          : 0.8,
                                       'width'          : 0.004,
                                       'headwidth'      : 4.0, 
                                       'headlength'     : 4.0, 
                                       'headaxislength' : 4.0},
              'res'                 : 150,
              'cb'                  : False,
              'cb_format'           : '%.1f'}

# this time, let's plot the topography like a topographic map :
plt_kwargs['name']      = 'u_ys'
plot_variable(u=U_y(X,Y,S(X,Y)), **plt_kwargs)

plt_kwargs['name']      = 'u_yb'
plot_variable(u=U_y(X,Y,B(X,Y)), **plt_kwargs)

plt_kwargs['name']      = 'u_xs'
plot_variable(u=U_xs(X,Y),       **plt_kwargs)

plt_kwargs['name']      = 'u_xb'
plot_variable(u=U_xb(X,Y),       **plt_kwargs)

plt_kwargs['name']      = 'u_zs'
plot_variable(u=U_z(X,Y,S(X,Y)), **plt_kwargs)

plt_kwargs['name']      = 'u_zb'
plot_variable(u=U_z(X,Y,B(X,Y)), **plt_kwargs)

plt_kwargs['name']      = 'rhoring_S'
plot_variable(u=rhoring_S(X,Y),  **plt_kwargs)

plt_kwargs['name']      = 'rhoring_B'
plot_variable(u=rhoring_B(X,Y),  **plt_kwargs)

plt_kwargs['name']      = 'rhoring_i'
plot_variable(u=rhoring_i(X,Y),  **plt_kwargs)

plt_kwargs['name']      = 'div_Hu'
plot_variable(u=div_Hu(X,Y),     **plt_kwargs)

plt_kwargs['name']      = 'S'
plot_variable(u=S(X,Y),          **plt_kwargs)

plt_kwargs['name']      = 'B'
plot_variable(u=B(X,Y),          **plt_kwargs)

plt_kwargs['name']      = 'H'
plot_variable(u=H(X,Y),          **plt_kwargs)

plt_kwargs['name']      = 'dsdt'
plot_variable(u=dSdt(X,Y),       **plt_kwargs)

plt_kwargs['name']      = 'dbdt'
plot_variable(u=dBdt(X,Y),       **plt_kwargs)

plt_kwargs['name']      = 'dhdt'
plot_variable(u=dHdt(X,Y),       **plt_kwargs)

plt_kwargs['name']      = 'n_mag_S'
plot_variable(u=n_mag_S(X,Y),   **plt_kwargs)

plt_kwargs['name']      = 'n_mag_B'
plot_variable(u=n_mag_B(X,Y),   **plt_kwargs)




